On the Effects and Optimal Design of Redundant Sensors in Collaborative State Estimation

The existence of redundant sensors in collaborative state estimation is a common occurrence, yet their true significance remains elusive. This paper comprehensively investigates the effects and optimal design of redundant sensors in sensor networks that use Kalman filtering to estimate the state of a random process collaboratively. The paper presents two main results: a theoretical analysis of the effects of redundant sensors and an engineering-oriented optimal design of redundant sensors. In the theoretical analysis, the paper leverages Riccati equations and Symplectic matrix theory to unveil the explicit role of redundant sensors in cooperative state estimation. The results unequivocally demonstrate that the addition of redundant sensors enhances the estimation performance of the sensor network, aligning with the principle of ``more is better". Moreover, the paper establishes a precise sufficient and necessary condition to assess whether the inclusion of redundant sensors improves the overall estimation performance. Moving towards engineering-oriented design optimization, the paper proposes a novel algorithm to tackle the optimal design problem of redundant sensors, and the convergence of the proposed algorithm is guaranteed. Numerical simulations are provided to demonstrate the results.

==> plotn.m <==
x= randn(5000,1);
y =randn(5000,1);
k = randn(5000,1);
l = randn(5000,1)*sqrt(0.1);
m = randn(5000,1);
n = randn(5000,1)*sqrt(0.6);
hold;

scatter(x,y,'r.');

scatter(k,l,'g.');

scatter(m,n,'b.');

%
s = sqrt(13.82);
%https://www.visiondummy.com/2014/04/draw-error-ellipse-representing-covariance-matrix/

t = linspace(0,2*pi);

xe = s*sin(t);
ye = s*cos(t);

ke = s*sin(t);
le = sqrt(0.1)*s*cos(t);

me = s*sin(t)*sqrt(0.6);
ne = s*cos(t)*sqrt(0.6);
plot(xe,ye,'r-','LineWidth',1.5);
plot(ke,le,'g-',...
    'LineWidth',1.5);
plot(me,ne,'b-',...
    'LineWidth',1.5);
h = legend('n_1','n_2','n_3');
  set(h,'FontName','Times New Roman','FontSize',16,'FontWeight','normal')
  h =xlabel('n_{i1} , i = 1, 2, 3')
  set(h,'FontName','Times New Roman','FontSize',16,'FontWeight','normal')
  h = ylabel('n_{i2} , i = 1, 2, 3')
  set(h,'FontName','Times New Roman','FontSize',16,'FontWeight','normal')
